Discovery and Follow-up of ASASSN-19dj: An X-ray and UV Luminous TDE in an Extreme Post-Starburst Galaxy

We present observations of ASASSN-19dj, a nearby tidal disruption event (TDE) discovered in the post-starburst galaxy KUG 0810+227 by the All-Sky Automated Survey for Supernovae (ASAS-SN) at a distance of d $\simeq98$ Mpc. We observed ASASSN-19dj from $-$21 to 392 d relative to peak ultraviolet (UV)/optical emission using high-cadence, multiwavelength spectroscopy and photometry. From the ASAS-SN $g$-band data, we determine that the TDE began to brighten on 2019 February 6.8 and for the first 16 d the rise was consistent with a flux $\propto t^2$ power-law. ASASSN-19dj peaked in the UV/optical on 2019 March 6.5 (MJD = 58548.5) at a bolometric luminosity of $L = (6.2 \pm 0.2) \times 10^{44} \text{ erg s}^{-1}$. Initially remaining roughly constant in X-rays and slowly fading in the UV/optical, the X-ray flux increased by over an order of magnitude $\sim$225 d after peak, resulting from the expansion of the X-ray emitting region. The late-time X-ray emission is well fitted by a blackbody with an effective radius of $\sim1 \times 10^{12} \text{ cm}$ and a temperature of $\sim6 \times 10^{5} \text{ K}$. The X-ray hardness ratio becomes softer after brightening and then returns to a harder state as the X-rays fade. Analysis of Catalina Real-Time Transient Survey images reveals a nuclear outburst roughly 14.5 yr earlier with a smooth decline and a luminosity of $L_V\geq1.4 \times 10^{43}$ erg s$^{-1}$, although the nature of the flare is unknown. ASASSN-19dj occurred in the most extreme post-starburst galaxy yet to host a TDE, with Lick H$\delta_{A}$ = $7.67\pm0.17$ \AA.

==> anc/ASASSN-19dj_UV-optical_photometry.txt <==
#MJD Filter Magnitude Uncertainty Telescope/Observatory
58537.07 i 16.36 0.01 LCOGT
58539.86 i 16.24 0.01 LCOGT
58541.81 i 16.12 0.01 LCOGT
58544.81 i 15.99 0.01 LCOGT
58547.80 i 16.02 0.01 LCOGT
58549.10 i 15.97 0.01 Swope
58551.11 i 15.96 0.01 Swope
58553.10 i 15.79 0.01 Swope
58555.78 i 15.67 0.01 LCOGT
58556.11 i 15.76 0.01 Swope
58558.09 i 15.73 0.01 Swope
58563.01 i 15.56 0.01 LCOGT
58565.08 i 15.55 0.01 LCOGT
58566.99 i 15.53 0.01 LCOGT
58569.04 i 15.52 0.01 Swope
58569.08 i 15.55 0.01 LCOGT
58572.03 i 15.49 0.01 Swope
58573.04 i 15.56 0.01 Swope
58574.73 i 15.53 0.01 LCOGT
58577.07 i 15.57 0.01 Swope
58578.77 i 15.63 0.01 LCOGT
58579.02 i 15.62 0.01 Swope
58581.03 i 15.66 0.01 Swope
58583.74 i 15.69 0.01 LCOGT
58584.02 i 15.71 0.01 Swope
58585.98 i 15.74 0.01 Swope
58587.98 i 15.79 0.01 Swope
58589.00 i 15.85 0.01 Swope
58590.36 i 15.85 0.02 LCOGT
58592.36 i 15.88 0.02 LCOGT
58596.16 i 15.90 0.01 LCOGT
58600.96 i 16.09 0.02 LCOGT
58601.97 i 16.16 0.01 Swope
58602.99 i 16.18 0.01 Swope
58604.18 i 16.21 0.01 LCOGT
58607.96 i 16.43 0.01 Swope
58610.96 i 16.35 0.01 Swope
58615.95 i 16.48 0.03 Swope
58636.95 i 16.59 0.02 Swope
58501.42 o 19.57 --- ATLAS
58517.43 o 20.86 --- ATLAS
58529.38 o 17.87 0.11 ATLAS
58537.41 o 16.21 0.01 ATLAS
58541.42 o 15.89 0.01 ATLAS
58545.39 o 15.74 0.01 ATLAS
58557.34 o 15.53 0.01 ATLAS
58561.41 o 15.49 0.01 ATLAS
58565.36 o 15.45 0.01 ATLAS
58567.37 o 15.61 0.01 ATLAS
58569.34 o 15.39 0.01 ATLAS
58571.33 o 15.41 0.01 ATLAS
58573.34 o 15.51 0.01 ATLAS
58577.33 o 15.49 0.01 ATLAS
58581.32 o 15.55 0.01 ATLAS
58585.29 o 15.55 0.01 ATLAS
58587.31 o 15.61 0.01 ATLAS
58589.31 o 15.65 0.01 ATLAS
58591.29 o 15.75 0.01 ATLAS
58592.32 o 15.81 0.01 ATLAS
58593.31 o 15.82 0.01 ATLAS
58595.26 o 15.84 0.01 ATLAS
58597.26 o 15.92 0.01 ATLAS
58599.26 o 15.92 0.01 ATLAS
58605.25 o 16.12 0.01 ATLAS
58615.29 o 16.29 0.01 ATLAS
58617.28 o 16.22 0.02 ATLAS
58619.28 o 16.28 0.01 ATLAS
58625.25 o 16.37 0.01 ATLAS
58627.25 o 16.39 0.01 ATLAS
58522.23 r 20.50 --- ZTF
58526.22 r 19.88 --- ZTF
58534.32 r 16.58 0.12 ZTF
58537.07 r 16.19 0.01 LCOGT
58539.86 r 16.07 0.02 LCOGT
58540.22 r 15.90 0.15 ZTF
58541.29 r 15.90 0.12 ZTF
58541.82 r 15.96 0.01 LCOGT
58543.27 r 15.85 0.10 ZTF
58544.81 r 15.77 0.01 LCOGT
58547.17 r 15.83 0.06 ZTF
58547.80 r 15.84 0.01 LCOGT
58549.10 r 15.79 0.01 Swope
58551.11 r 15.70 0.01 Swope
58553.10 r 15.62 0.01 Swope
58555.78 r 15.49 0.01 LCOGT
58556.11 r 15.50 0.01 Swope
58556.19 r 15.50 0.05 ZTF
58558.08 r 15.42 0.01 Swope
58561.18 r 15.32 0.07 ZTF
58563.01 r 15.36 0.01 LCOGT
58565.08 r 15.40 0.01 LCOGT
58567.00 r 15.38 0.01 LCOGT
58567.15 r 15.52 0.10 ZTF
58569.04 r 15.35 0.01 Swope
58569.08 r 15.36 0.01 LCOGT
58572.03 r 15.39 0.01 Swope
58572.15 r 15.37 0.10 ZTF
58573.04 r 15.34 0.01 Swope
58575.15 r 15.44 0.08 ZTF
58577.07 r 15.39 0.01 Swope
58578.77 r 15.46 0.01 LCOGT
58579.02 r 15.45 0.01 Swope
58581.03 r 15.46 0.01 Swope
58581.15 r 15.48 0.08 ZTF
58582.22 r 15.45 0.10 ZTF
58583.75 r 15.53 0.01 LCOGT
58584.02 r 15.55 0.01 Swope
58584.16 r 15.53 0.05 ZTF
58585.98 r 15.55 0.01 Swope
58587.98 r 15.66 0.01 Swope
58589.00 r 15.65 0.01 Swope
58590.36 r 15.72 0.01 LCOGT
58591.14 r 15.67 0.07 ZTF
58592.36 r 15.74 0.01 LCOGT
58596.17 r 15.71 0.01 LCOGT
58598.15 r 15.85 0.10 ZTF
58600.96 r 15.93 0.01 LCOGT
58601.97 r 15.98 0.01 Swope
58602.16 r 15.71 0.18 ZTF
58602.98 r 15.96 0.01 Swope
58604.18 r 15.96 0.01 LCOGT
58606.17 r 16.07 0.10 ZTF
58607.96 r 16.09 0.01 Swope
58609.16 r 16.12 0.06 ZTF
58610.96 r 16.07 0.01 Swope
58615.95 r 16.19 0.02 Swope
58617.21 r 16.24 0.07 ZTF
58636.95 r 16.47 0.01 Swope
58736.51 r 18.16 0.18 ZTF
58748.49 r 18.12 0.27 ZTF
58769.48 r 18.09 0.29 ZTF
58835.44 r 18.56 0.34 ZTF
58837.44 r 18.47 0.30 ZTF
58879.29 r 18.53 0.29 ZTF
58905.20 r 18.44 0.34 ZTF
58537.07 V 15.97 0.34 LCOGT
58539.86 V 15.93 0.33 LCOGT
58541.82 V 15.81 0.30 LCOGT
58544.76 V 15.78 0.31 Swift
58544.81 V 15.67 0.26 LCOGT
58547.80 V 15.78 0.28 LCOGT
58551.09 V 15.61 0.25 Swope
58553.11 V 15.48 0.22 Swope
58553.46 V 15.64 0.29 Swift
58555.78 V 15.45 0.21 LCOGT
58556.11 V 15.34 0.25 Swift
58562.96 V 15.08 0.18 Swift
58563.01 V 15.31 0.19 LCOGT
58565.08 V 15.28 0.18 LCOGT
58565.94 V 15.26 0.21 Swift
58567.00 V 15.31 0.19 LCOGT
58568.28 V 15.74 0.31 Swift
58569.08 V 15.39 0.20 LCOGT
58574.74 V 15.42 0.21 LCOGT
58574.79 V 15.23 0.20 Swift
58577.10 V 15.61 0.27 Swift
58578.77 V 15.51 0.23 LCOGT
58579.02 V 15.42 0.21 Swope
58580.62 V 15.48 0.24 Swift
58581.04 V 15.51 0.23 Swope
58583.28 V 15.64 0.27 Swift
58583.75 V 15.64 0.25 LCOGT
58584.03 V 15.57 0.24 Swope
58587.99 V 15.34 0.19 Swope
58589.53 V 15.85 0.33 Swift
58590.36 V 15.78 0.29 LCOGT
58592.05 V 15.74 0.30 Swift
58592.36 V 15.89 0.32 LCOGT
58595.36 V 15.78 0.31 Swift
58596.17 V 15.89 0.32 LCOGT
58598.29 V 15.89 0.34 Swift
58600.97 V 16.01 0.36 LCOGT
58601.99 V 16.01 0.36 Swope
58604.18 V 16.01 0.36 LCOGT
58509.24 g 20.05 --- ZTF
58510.23-58513.19 g 19.58 --- ASAS-SN
58511.17 g 20.09 --- ZTF
58513.89-58516.86 g 19.64 --- ASAS-SN
58517.07-58519.95 g 19.91 --- ASAS-SN
58520.24-58523.07 g 19.34 --- ASAS-SN
58523.88-58525.84 g 19.15 --- ASAS-SN
58525.84 g 18.42 --- ASAS-SN
58527.86 g 18.17 --- ASAS-SN
58528.97-58529.27 g 17.96 0.18 ASAS-SN
58529.89 g 17.28 0.28 ASAS-SN
58534.23 g 16.28 0.16 ZTF
58534.25-58534.26 g 16.49 0.12 ASAS-SN
58535.03-58535.23 g 16.23 0.08 ASAS-SN
58536.22-58536.23 g 15.77 0.09 ASAS-SN
58536.93-58537.04 g 15.96 0.04 ASAS-SN
58537.07 g 15.80 0.01 LCOGT
58537.94-58538.24 g 15.95 0.03 ASAS-SN
58538.25 g 15.69 0.11 ZTF
58538.87-58539.19 g 15.88 0.03 ASAS-SN
58539.86 g 15.81 0.01 LCOGT
58540.28-58540.35 g 15.77 0.02 ASAS-SN
58541.23 g 15.80 0.06 ASAS-SN
58541.81 g 15.63 0.01 LCOGT
58541.84-58541.93 g 15.75 0.02 ASAS-SN
58542.86-58543.25 g 15.68 0.01 ASAS-SN
58543.91-58544.33 g 15.68 0.02 ASAS-SN
58544.81 g 15.51 0.01 LCOGT
58544.93 g 15.58 0.02 ASAS-SN
58545.92-58546.02 g 15.64 0.02 ASAS-SN
58547.29 g 15.58 0.06 ZTF
58547.80 g 15.63 0.01 LCOGT
58547.84-58547.89 g 15.78 0.02 ASAS-SN
58548.82-58549.01 g 15.53 0.02 ASAS-SN
58549.10 g 15.53 0.01 Swope
58551.10 g 15.43 0.01 Swope
58553.10 g 15.33 0.01 Swope
58554.77-58555.00 g 15.31 0.02 ASAS-SN
58555.29-58555.30 g 15.42 0.02 ASAS-SN
58555.78 g 15.20 0.01 LCOGT
58556.11 g 15.21 0.01 Swope
58556.17-58556.20 g 15.30 0.02 ASAS-SN
58556.27 g 15.14 0.09 ZTF
58557.24 g 15.21 0.04 ASAS-SN
58558.09 g 15.18 0.01 Swope
58561.23 g 15.13 0.06 ZTF
58561.27 g 15.29 0.07 ASAS-SN
58563.01 g 15.22 0.01 LCOGT
58565.08 g 15.15 0.01 LCOGT
58566.87-58567.16 g 15.20 0.02 ASAS-SN
58566.99 g 15.16 0.01 LCOGT
58567.18 g 15.14 0.05 ZTF
58567.78-58568.13 g 15.30 0.01 ASAS-SN
58568.29-58568.30 g 15.29 0.02 ASAS-SN
58569.04 g 15.17 0.01 Swope
58569.07 g 15.23 0.01 LCOGT
58570.33-58570.33 g 15.30 0.02 ASAS-SN
58571.24-58571.24 g 15.27 0.02 ASAS-SN
58572.03 g 15.20 0.01 Swope
58572.09 g 15.28 0.03 ASAS-SN
58572.19 g 15.18 0.05 ZTF
58573.04 g 15.23 0.01 Swope
58573.15-58573.16 g 15.30 0.03 ASAS-SN
58574.06-58574.24 g 15.42 0.02 ASAS-SN
58574.73 g 15.25 0.01 LCOGT
58575.20 g 15.26 0.06 ZTF
58575.23 g 15.37 0.02 ASAS-SN
58577.08-58577.09 g 15.51 0.03 ASAS-SN
58577.08 g 15.28 0.01 Swope
58578.33 g 15.35 0.03 ASAS-SN
58578.76 g 15.34 0.01 LCOGT
58578.85 g 15.46 0.03 ASAS-SN
58579.02 g 15.33 0.01 Swope
58580.20-58580.29 g 15.50 0.02 ASAS-SN
58581.03 g 15.35 0.01 Swope
58581.19 g 15.37 0.06 ZTF
58581.34-58581.35 g 15.39 0.03 ASAS-SN
58582.27-58582.28 g 15.49 0.02 ASAS-SN
58583.19 g 15.58 0.03 ASAS-SN
58583.74 g 15.46 0.01 LCOGT
58584.02 g 15.44 0.01 Swope
58584.21 g 15.41 0.05 ZTF
58585.98 g 15.48 0.01 Swope
58587.99 g 15.51 0.01 Swope
58588.17 g 15.51 0.05 ZTF
58589.00 g 15.54 0.01 Swope
58589.29 g 15.62 0.04 ASAS-SN
58590.36 g 15.61 0.01 LCOGT
58591.05-58591.30 g 15.63 0.04 ASAS-SN
58591.15 g 15.60 0.06 ZTF
58592.36 g 15.69 0.01 LCOGT
58593.16-58593.17 g 15.88 0.06 ASAS-SN
58594.19 g 15.65 0.05 ZTF
58595.28 g 15.81 0.03 ASAS-SN
58596.05 g 15.78 0.06 ASAS-SN
58597.24 g 15.90 0.03 ASAS-SN
58598.20 g 15.75 0.06 ZTF
58598.27-58598.30 g 15.86 0.02 ASAS-SN
58600.00 g 15.85 0.04 ASAS-SN
58600.80-58601.04 g 15.98 0.03 ASAS-SN
58600.96 g 15.93 0.01 LCOGT
58601.97 g 15.86 0.01 Swope
58602.19 g 15.84 0.07 ZTF
58602.99 g 15.86 0.01 Swope
58603.05 g 16.18 0.06 ASAS-SN
58605.28 g 16.29 0.04 ASAS-SN
58606.16 g 15.95 0.06 ZTF
58607.96 g 15.90 0.01 Swope
58608.11-58608.12 g 15.98 0.04 ASAS-SN
58609.12-58609.13 g 16.08 0.05 ASAS-SN
58609.18 g 15.95 0.07 ZTF
58610.25 g 15.96 0.04 ASAS-SN
58610.97 g 15.97 0.01 Swope
58611.12-58611.13 g 16.14 0.05 ASAS-SN
58612.04 g 16.19 0.06 ASAS-SN
58615.95 g 16.01 0.01 Swope
58623.98 g 16.03 0.06 ASAS-SN
58625.71-58625.96 g 16.24 0.04 ASAS-SN
58626.97-58626.98 g 16.29 0.05 ASAS-SN
58634.00 g 16.37 0.09 ASAS-SN
58636.71 g 16.45 0.09 ASAS-SN
58636.96 g 16.28 0.01 Swope
58637.96 g 16.51 0.12 ASAS-SN
58733.49 g 17.63 0.29 ZTF
58736.49 g 17.79 0.21 ZTF
58737.50 g 17.74 0.27 ZTF
58745.52 g 18.14 0.23 ZTF
58748.52 g 18.16 0.18 ZTF
58752.62-58762.60 g 18.22 0.09 ASAS-SN
58756.47 g 18.01 0.19 ZTF
58758.51 g 18.14 0.15 ZTF
58763.47 g 18.14 0.26 ZTF
58763.57-58773.49 g 18.35 0.09 ASAS-SN
58766.47 g 18.17 0.19 ZTF
58767.45 g 18.17 0.28 ZTF
58768.46 g 18.23 0.29 ZTF
58769.52 g 18.29 0.34 ZTF
58775.47-58782.65 g 18.53 0.17 ASAS-SN
58779.50 g 18.44 0.18 ZTF
58785.37 g 18.26 0.05 Swope
58785.46 g 18.55 0.26 ZTF
58788.50 g 18.59 0.19 ZTF
58789.61-58792.50 g 18.86 0.23 ASAS-SN
58790.55 g 18.51 0.29 ZTF
58791.37 g 18.50 0.07 Swope
58791.52 g 18.44 0.20 ZTF
58794.55 g 18.52 0.23 ZTF
58796.55 g 18.79 0.33 ZTF
58806.34 g 18.49 0.05 Swope
58812.44 g 18.55 0.30 ZTF
58814.30 g 18.18 0.02 Swope
58830.31 g 19.35 0.08 Swope
58850.36 g 19.35 0.10 Swope
58853.46 g 18.99 0.26 ZTF
58864.21 g 19.41 0.29 ZTF
58487.52 c 20.92 --- ATLAS
58519.46 c 21.08 --- ATLAS
58523.46 c 19.73 0.14 ATLAS
58575.35 c 15.35 0.01 ATLAS
58579.35 c 15.43 0.01 ATLAS
58583.30 c 15.57 0.01 ATLAS
58603.31 c 16.07 0.01 ATLAS
58607.31 c 16.11 0.01 ATLAS
58611.28 c 16.08 0.01 ATLAS
58537.07 B 15.63 0.15 LCOGT
58539.86 B 15.63 0.15 LCOGT
58541.82 B 15.49 0.13 LCOGT
58544.76 B 15.21 0.12 Swift
58544.81 B 15.35 0.12 LCOGT
58547.80 B 15.52 0.14 LCOGT
58551.09 B 15.43 0.12 Swope
58553.11 B 15.29 0.11 Swope
58553.45 B 14.95 0.10 Swift
58555.78 B 15.15 0.10 LCOGT
58556.11 B 14.77 0.09 Swift
58562.95 B 14.94 0.10 Swift
58563.01 B 15.15 0.10 LCOGT
58565.08 B 15.06 0.09 LCOGT
58565.94 B 14.92 0.10 Swift
58567.00 B 15.06 0.09 LCOGT
58568.28 B 15.02 0.11 Swift
58569.08 B 15.09 0.09 LCOGT
58574.73 B 15.19 0.10 LCOGT
58574.79 B 14.90 0.10 Swift
58577.10 B 15.02 0.10 Swift
58578.77 B 15.27 0.11 LCOGT
58579.03 B 15.30 0.11 Swope
58580.62 B 15.11 0.11 Swift
58581.04 B 15.41 0.12 Swope
58583.27 B 15.19 0.12 Swift
58583.75 B 15.37 0.12 LCOGT
58584.03 B 15.56 0.14 Swope
58587.99 B 15.49 0.13 Swope
58589.52 B 15.37 0.14 Swift
58590.36 B 15.54 0.14 LCOGT
58592.05 B 15.32 0.13 Swift
58592.36 B 15.54 0.14 LCOGT
58595.36 B 15.43 0.14 Swift
58596.17 B 15.75 0.17 LCOGT
58598.29 B 15.45 0.15 Swift
58600.96 B 15.75 0.17 LCOGT
58601.98 B 15.83 0.18 Swope
58604.18 B 15.91 0.19 LCOGT
58606.12 B 15.65 0.17 Swift
58607.97 B 15.94 0.20 Swope
58609.17 B 15.45 0.14 Swift
58610.98 B 15.94 0.20 Swope
58611.42 B 15.54 0.16 Swift
58615.97 B 15.97 0.20 Swope
58618.33 B 15.68 0.18 Swift
58621.32 B 15.56 0.15 Swift
58624.44 B 15.78 0.20 Swift
58627.03 B 15.61 0.18 Swift
58630.42 B 15.52 0.17 Swift
58634.20 B 15.68 0.19 Swift
58638.27 B 15.65 0.18 Swift
58549.11 u 15.38 0.01 Swope
58551.10 u 15.28 0.01 Swope
58553.10 u 15.16 0.01 Swope
58556.11 u 15.05 0.01 Swope
58558.09 u 15.03 0.01 Swope
58569.05 u 15.05 0.01 Swope
58572.03 u 15.11 0.01 Swope
58573.04 u 15.09 0.01 Swope
58577.08 u 15.15 0.01 Swope
58579.02 u 15.18 0.01 Swope
58581.03 u 15.21 0.01 Swope
58584.03 u 15.29 0.01 Swope
58587.99 u 15.37 0.01 Swope
58601.98 u 15.71 0.01 Swope
58602.99 u 15.70 0.01 Swope
58607.96 u 15.77 0.01 Swope
58610.97 u 15.79 0.01 Swope
58615.96 u 15.91 0.01 Swope
58636.96 u 16.13 0.01 Swope
58785.37 u 18.25 0.06 Swope
58791.37 u 18.42 0.11 Swope
58806.34 u 18.49 0.05 Swope
58814.31 u 18.62 0.04 Swope
58836.31 u 18.52 0.04 Swope
58838.26 u 18.57 0.03 Swope
58853.28 u 18.51 0.03 Swope
58870.19 u 18.60 0.04 Swope
58872.15 u 18.68 0.04 Swope
58876.24 u 18.54 0.08 Swope
58876.25 u 18.62 0.03 Swope
58893.15 u 18.76 0.05 Swope
58905.12 u 18.85 0.03 Swope
58544.76 U 15.05 0.04 Swift
58553.45 U 14.89 0.05 Swift
58556.11 U 14.70 0.05 Swift
58562.95 U 14.79 0.05 Swift
58565.93 U 14.79 0.05 Swift
58568.06 U 14.80 0.04 Swift
58568.28 U 14.88 0.05 Swift
58574.78 U 14.90 0.04 Swift
58577.10 U 14.91 0.04 Swift
58580.62 U 15.00 0.04 Swift
58583.27 U 15.00 0.04 Swift
58589.52 U 15.18 0.05 Swift
58592.04 U 15.18 0.05 Swift
58595.36 U 15.23 0.05 Swift
58598.29 U 15.32 0.05 Swift
58606.12 U 15.51 0.06 Swift
58609.17 U 15.52 0.06 Swift
58611.42 U 15.50 0.06 Swift
58618.33 U 15.61 0.06 Swift
58621.32 U 15.56 0.06 Swift
58624.44 U 15.66 0.06 Swift
58627.03 U 15.62 0.06 Swift
58630.42 U 15.64 0.07 Swift
58634.20 U 15.72 0.07 Swift
58638.27 U 15.77 0.07 Swift
58767.93 U 17.71 0.38 Swift
58544.75 W1 14.64 0.04 Swift
58553.45 W1 14.55 0.04 Swift
58556.11 W1 14.42 0.04 Swift
58562.95 W1 14.40 0.04 Swift
58565.93 W1 14.47 0.04 Swift
58568.28 W1 14.58 0.04 Swift
58574.78 W1 14.54 0.04 Swift
58577.10 W1 14.55 0.04 Swift
58580.61 W1 14.64 0.04 Swift
58583.27 W1 14.68 0.04 Swift
58589.52 W1 14.82 0.04 Swift
58592.04 W1 14.86 0.04 Swift
58595.36 W1 14.93 0.04 Swift
58598.28 W1 15.01 0.04 Swift
58606.12 W1 15.13 0.04 Swift
58609.17 W1 15.17 0.04 Swift
58611.42 W1 15.17 0.04 Swift
58618.33 W1 15.29 0.04 Swift
58621.32 W1 15.36 0.04 Swift
58624.44 W1 15.36 0.04 Swift
58627.03 W1 15.38 0.04 Swift
58630.35 W1 15.44 0.04 Swift
58634.20 W1 15.51 0.05 Swift
58638.27 W1 15.56 0.04 Swift
58767.93 W1 17.26 0.11 Swift
58773.92 W1 17.24 0.10 Swift
58779.90 W1 17.35 0.10 Swift
58782.68 W1 17.38 0.09 Swift
58787.20 W1 17.42 0.10 Swift
58790.59 W1 17.31 0.11 Swift
58794.64 W1 17.64 0.13 Swift
58796.62 W1 17.76 0.14 Swift
58798.76 W1 17.50 0.13 Swift
58799.69 W1 17.53 0.11 Swift
58802.60 W1 17.43 0.11 Swift
58810.37 W1 17.76 0.15 Swift
58818.33 W1 17.64 0.13 Swift
58822.51 W1 17.74 0.13 Swift
58826.83 W1 17.76 0.13 Swift
58830.01 W1 17.76 0.13 Swift
58840.58 W1 17.89 0.15 Swift
58842.38 W1 17.89 0.15 Swift
58846.62 W1 17.99 0.15 Swift
58850.20 W1 17.84 0.15 Swift
58906.65 W1 18.04 0.20 Swift
58544.76 M2 14.42 0.04 Swift
58553.46 M2 14.38 0.04 Swift
58556.11 M2 14.18 0.04 Swift
58562.96 M2 14.18 0.04 Swift
58565.94 M2 14.19 0.04 Swift
58568.28 M2 14.38 0.04 Swift
58574.79 M2 14.35 0.04 Swift
58577.10 M2 14.37 0.04 Swift
58580.63 M2 14.44 0.04 Swift
58583.28 M2 14.47 0.04 Swift
58589.53 M2 14.61 0.04 Swift
58592.05 M2 14.64 0.04 Swift
58595.36 M2 14.71 0.04 Swift
58598.29 M2 14.84 0.04 Swift
58600.34 M2 15.28 0.05 Swift
58606.12 M2 14.94 0.04 Swift
58609.17 M2 14.97 0.04 Swift
58611.43 M2 14.97 0.04 Swift
58618.33 M2 15.10 0.04 Swift
58621.32 M2 15.16 0.04 Swift
58624.44 M2 15.18 0.04 Swift
58627.03 M2 15.21 0.04 Swift
58630.43 M2 15.25 0.04 Swift
58634.21 M2 15.30 0.04 Swift
58638.28 M2 15.41 0.04 Swift
58767.94 M2 17.35 0.08 Swift
58773.92 M2 17.44 0.09 Swift
58779.89 M2 17.40 0.08 Swift
58782.68 M2 17.60 0.09 Swift
58787.21 M2 17.57 0.09 Swift
58794.64 M2 17.73 0.09 Swift
58796.62 M2 17.81 0.10 Swift
58799.69 M2 17.66 0.09 Swift
58802.60 M2 17.73 0.08 Swift
58810.38 M2 17.73 0.10 Swift
58818.33 M2 17.92 0.10 Swift
58822.52 M2 17.82 0.10 Swift
58826.90 M2 17.93 0.14 Swift
58830.02 M2 17.92 0.10 Swift
58840.59 M2 18.12 0.12 Swift
58842.38 M2 18.02 0.11 Swift
58846.62 M2 18.14 0.12 Swift
58850.21 M2 18.09 0.12 Swift
58906.65 M2 18.43 0.23 Swift
58544.76 W2 14.19 0.04 Swift
58553.45 W2 14.10 0.04 Swift
58556.11 W2 13.94 0.04 Swift
58562.95 W2 14.15 0.04 Swift
58565.94 W2 14.12 0.04 Swift
58568.07 W2 14.15 0.04 Swift
58568.28 W2 14.36 0.04 Swift
58574.79 W2 14.25 0.04 Swift
58577.10 W2 14.27 0.04 Swift
58580.62 W2 14.30 0.04 Swift
58583.27 W2 14.32 0.04 Swift
58589.53 W2 14.44 0.04 Swift
58592.05 W2 14.44 0.04 Swift
58595.36 W2 14.51 0.04 Swift
58598.29 W2 14.61 0.04 Swift
58600.34 W2 14.95 0.07 Swift
58606.12 W2 14.67 0.04 Swift
58609.17 W2 14.67 0.04 Swift
58611.42 W2 14.69 0.04 Swift
58618.33 W2 14.77 0.04 Swift
58621.32 W2 14.86 0.04 Swift
58624.44 W2 14.85 0.04 Swift
58627.03 W2 14.89 0.04 Swift
58630.42 W2 14.93 0.04 Swift
58634.20 W2 14.99 0.04 Swift
58638.27 W2 15.13 0.04 Swift
58767.94 W2 16.87 0.05 Swift
58773.86 W2 17.05 0.06 Swift
58779.89 W2 17.11 0.05 Swift
58782.67 W2 17.06 0.05 Swift
58787.21 W2 17.21 0.06 Swift
58790.59 W2 17.04 0.08 Swift
58794.64 W2 17.29 0.07 Swift
58796.62 W2 17.38 0.07 Swift
58799.69 W2 17.25 0.06 Swift
58802.60 W2 17.24 0.06 Swift
58810.38 W2 17.31 0.07 Swift
58818.33 W2 17.43 0.07 Swift
58822.52 W2 17.44 0.06 Swift
58826.89 W2 17.51 0.10 Swift
58830.02 W2 17.49 0.06 Swift
58840.58 W2 17.59 0.07 Swift
58842.38 W2 17.61 0.07 Swift
58846.62 W2 17.68 0.07 Swift
58850.21 W2 17.68 0.07 Swift
58906.65 W2 17.74 0.11 Swift
58911.89 W2 18.00 0.18 Swift


==> anc/ASASSN-19dj_xray_lum_hr.txt <==
#MJD L L_e HR HR_e Satellite
58544.76 40.72 ---- -0.07 ---- Swift
58553.45 41.42 0.23 -0.53 0.28 Swift
58556.11 41.36 0.26 -1.00 0.01 Swift
58562.95 41.30 0.19 -0.59 0.24 Swift
58565.93 41.32 0.19 -0.54 0.23 Swift
58568.28 41.33 0.17 -0.67 0.28 Swift
58568.06 41.32 ---- 0.00 ---- Swift
58568.06 41.29 0.14 -0.45 0.31 Swift
58574.78 40.95 0.27 -0.09 0.01 Swift
58577.10 40.91 0.17 -0.50 0.21 Swift
58580.03 40.87 -0.43 -0.06 ---- XMM-Newton
58580.62 40.91 0.18 -0.42 0.18 Swift
58583.27 40.95 0.17 0.06 0.04 Swift
58589.52 40.64 0.27 -0.39 0.22 Swift
58592.04 41.02 0.16 -0.37 0.29 Swift
58595.36 41.04 0.15 -0.64 0.22 Swift
58598.28 41.18 0.13 -0.65 0.20 Swift
58600.34 41.61 0.22 -1.00 0.01 Swift
58606.12 41.35 0.10 -0.86 0.21 Swift
58609.17 41.24 0.12 -0.60 0.44 Swift
58611.42 41.37 0.11 -0.79 0.19 Swift
58618.33 41.22 0.13 -0.70 0.21 Swift
58621.32 40.95 0.18 -0.48 0.19 Swift
58624.44 40.96 0.18 -0.57 0.25 Swift
58627.03 41.14 0.14 -0.68 0.22 Swift
58630.35 40.78 ---- -0.28 0.18 Swift
58634.20 41.18 0.18 -0.54 0.27 Swift
58638.27 40.91 0.21 -0.40 0.21 Swift
58761.02 42.16 -0.39 -0.95 0.01 XMM-Newton
58767.93 42.42 0.04 -0.99 0.09 Swift
58773.86 42.51 0.04 -0.97 0.10 Swift
58775.74 42.74 0.02 -0.86 0.05 NICER
58776.06 42.69 0.02 -0.89 0.06 NICER
58778.83 42.86 0.02 -0.93 0.05 NICER
58779.29 42.83 0.02 -0.93 0.05 NICER
58779.89 42.56 0.03 -0.98 0.08 Swift
58780.12 42.91 0.02 -0.86 0.04 NICER
58781.03 42.96 0.01 -0.86 0.04 NICER
58782.00 43.01 0.01 -0.86 0.04 NICER
58782.67 42.77 0.02 -0.99 0.06 Swift
58783.23 42.98 0.01 -0.91 0.04 NICER
58785.55 42.98 0.01 -0.92 0.04 NICER
58786.12 42.85 0.02 -0.89 0.05 NICER
58787.03 42.74 0.02 -0.85 0.05 NICER
58787.20 42.38 0.04 -0.97 0.09 Swift
58787.99 42.78 0.02 -0.90 0.05 NICER
58789.35 42.89 0.02 -0.88 0.05 NICER
58790.57 42.83 0.02 -0.93 0.05 NICER
58790.59 42.56 0.06 -0.97 0.14 Swift
58791.74 42.79 0.02 -0.91 0.05 NICER
58792.57 42.79 0.02 -0.90 0.05 NICER
58793.28 42.82 0.02 -0.83 0.05 NICER
58794.64 42.09 0.06 -0.96 0.12 Swift
58794.90 42.61 0.02 -0.85 0.06 NICER
58796.62 42.28 0.04 -0.98 0.10 Swift
58797.28 42.72 0.02 -0.89 0.05 NICER
58797.99 42.75 0.02 -0.89 0.05 NICER
58799.41 42.89 0.02 -0.69 0.03 NICER
58799.69 42.53 0.03 -0.98 0.07 Swift
58798.76 42.50 0.08 -0.96 0.18 Swift
58800.06 42.87 0.02 -0.91 0.05 NICER
58801.03 42.93 0.02 -0.92 0.04 NICER
58802.06 42.91 0.02 -0.93 0.05 NICER
58802.60 42.46 0.03 -0.98 0.07 Swift
58803.35 42.75 0.02 -0.85 0.05 NICER
58806.14 42.56 0.02 -0.88 0.07 NICER
58807.09 42.71 0.02 -0.92 0.06 NICER
58808.06 42.73 0.02 -0.90 0.06 NICER
58809.04 42.71 0.02 -0.85 0.05 NICER
58810.37 41.55 0.09 -0.93 0.18 Swift
58810.44 42.47 0.03 -0.70 0.06 NICER
58811.22 42.56 0.02 -0.78 0.06 NICER
58811.99 42.55 0.02 -0.85 0.06 NICER
58813.41 42.52 0.02 -0.76 0.06 NICER
58814.64 42.71 0.02 -0.83 0.05 NICER
58815.54 42.64 0.02 -0.89 0.06 NICER
58816.45 42.57 0.02 -0.86 0.06 NICER
58817.80 42.65 0.02 -0.87 0.06 NICER
58818.33 41.99 0.03 -0.98 0.08 Swift
58818.64 42.67 0.02 -0.91 0.06 NICER
58819.22 42.64 0.02 -0.90 0.06 NICER
58820.25 42.59 0.02 -0.89 0.06 NICER
58821.80 42.57 0.02 -0.86 0.06 NICER
58822.52 42.36 0.04 -0.98 0.09 Swift
58823.55 42.60 0.02 -0.89 0.06 NICER
58824.19 42.64 0.02 -0.89 0.06 NICER
58825.55 42.63 0.02 -0.88 0.06 NICER
58826.52 42.62 0.02 -0.82 0.06 NICER
58826.83 41.73 0.08 -0.96 0.17 Swift
58830.01 42.61 0.05 -0.95 0.12 Swift
58835.62 42.37 0.03 -0.58 0.05 NICER
58836.59 42.37 0.03 -0.64 0.06 NICER
58837.49 42.39 0.03 -0.73 0.07 NICER
58838.40 42.36 0.03 -0.79 0.08 NICER
58839.12 42.28 0.03 -0.69 0.07 NICER
58840.52 42.32 0.03 -0.74 0.07 NICER
58840.58 41.61 0.09 -0.85 0.16 Swift
58841.56 42.07 0.04 -0.56 0.07 NICER
58842.38 41.29 0.13 -0.69 0.20 Swift
58842.46 42.25 0.03 -0.72 0.08 NICER
58843.36 41.96 0.05 -0.57 0.09 NICER
58844.20 42.13 0.04 -0.66 0.08 NICER
58845.43 42.24 0.03 -0.73 0.08 NICER
58846.26 42.16 0.04 -0.73 0.09 NICER
58846.62 41.64 0.10 -0.75 0.18 Swift
58848.46 42.03 0.04 -0.70 0.10 NICER
58849.88 41.92 0.05 -0.37 0.06 NICER
58850.20 40.99 0.17 -0.52 0.22 Swift
58850.39 41.86 0.05 -0.37 0.06 NICER
58851.56 41.96 0.05 -0.14 0.02 NICER
58854.08 42.21 0.03 -0.20 0.02 NICER
58857.89 42.25 0.03 -0.48 0.05 NICER
58865.43 42.17 0.04 -0.63 0.07 NICER
58867.20 42.11 0.04 -0.66 0.08 NICER
58872.79 42.20 0.03 -0.59 0.07 NICER
58873.18 42.52 0.02 -0.24 0.02 NICER
58879.25 42.31 0.03 -0.36 0.04 NICER
58885.38 42.31 0.03 -0.19 0.02 NICER
58892.22 41.97 0.05 -0.72 0.11 NICER
58898.96 42.41 0.03 -0.19 0.02 NICER
58899.34 42.27 0.03 -0.36 0.04 NICER
58904.46 42.03 0.04 -0.64 0.09 NICER
58906.76 42.00 0.04 -0.56 0.08 NICER
58908.05 41.98 0.04 -0.56 0.08 NICER
58913.22 41.98 0.04 -0.46 0.07 NICER
58920.19 42.05 0.04 -0.59 0.08 NICER
58922.58 42.06 0.04 -0.70 0.09 NICER
58934.02 42.03 0.06 -0.63 0.11 NICER
58940.53 41.96 0.06 -0.40 0.07 NICER


==> anc/ASASSN-19dj_xray_spectral_params.txt <==
#MJD nH(1e20 cm^-2) nH_e(1e20 cm^-2) T(keV) T_e(keV) r(cm) r_e(cm) Satellite
58544.76-58638.27 4.06 4.00 0.050 0.009 11.15 0.38 Swift
58767.93-58779.89 7.55 5.00 0.048 0.010 12.12 0.42 Swift
58775.74 5.14 0.10 0.047 0.002 12.13 0.26 NICER
58776.06 7.00 1.00 0.043 0.002 12.38 0.29 NICER
58778.83 4.70 0.60 0.051 0.001 12.06 0.21 NICER
58779.29 4.99 0.60 0.049 0.001 12.10 0.22 NICER
58780.12 5.33 0.80 0.049 0.002 12.15 0.25 NICER
58781.03 4.64 0.40 0.052 0.001 12.04 0.18 NICER
58782.00 3.40 0.40 0.056 0.001 11.90 0.18 NICER
58782.67 3.98 3.00 0.062 0.005 11.69 0.29 Swift
58783.23 4.36 0.40 0.053 0.001 12.00 0.18 NICER
58785.55 3.49 1.00 0.055 0.002 11.94 0.27 NICER
58786.12 4.24 0.50 0.049 0.001 12.09 0.20 NICER
58787.03 4.75 0.60 0.045 0.001 12.19 0.22 NICER
58787.20-58796.62 4.11 3.00 0.045 0.003 12.08 0.31 Swift
58787.99 4.72 0.50 0.047 0.001 12.15 0.21 NICER
58789.35 4.03 0.40 0.051 0.001 12.03 0.18 NICER
58790.57 4.53 0.50 0.048 0.000 12.14 0.20 NICER
58791.74 4.42 0.80 0.047 0.002 12.15 0.25 NICER
58792.57 4.99 0.70 0.046 0.001 12.22 0.23 NICER
58793.28 4.34 0.70 0.048 0.001 12.11 0.24 NICER
58794.90 6.41 2.00 0.040 0.003 12.44 0.38 NICER
58797.28 5.25 2.00 0.043 0.003 12.30 0.30 NICER
58797.99 3.33 1.00 0.048 0.003 12.05 0.29 NICER
58798.76-58802.60 4.07 3.00 0.055 0.004 11.76 0.29 Swift
58799.41 4.02 2.00 0.047 0.003 12.13 0.31 NICER
58800.06 3.40 0.80 0.051 0.002 12.01 0.25 NICER
58801.03 3.66 0.90 0.052 0.002 12.00 0.25 NICER
58802.06 3.16 0.80 0.053 0.002 11.93 0.25 NICER
58803.35 5.91 0.90 0.042 0.002 12.36 0.27 NICER
58806.14 3.87 1.00 0.044 0.003 12.14 0.31 NICER
58807.09 3.33 0.90 0.049 0.002 11.98 0.26 NICER
58808.06 4.57 0.98 0.047 0.002 12.13 0.27 NICER
58809.04 2.93 1.00 0.048 0.002 12.00 0.29 NICER
58810.37-58826.83 4.07 3.00 0.048 0.004 11.96 0.31 Swift
58810.44 5.85 1.00 0.037 0.002 12.48 0.37 NICER
58811.22 4.91 1.00 0.042 0.003 12.24 0.32 NICER
58811.99 2.88 0.76 0.045 0.002 12.02 0.25 NICER
58813.41 6.20 1.00 0.038 0.002 12.47 0.33 NICER
58814.64 7.08 1.53 0.041 0.002 12.47 0.32 NICER
58815.54 5.27 1.00 0.044 0.002 12.20 0.29 NICER
58816.45 5.55 1.00 0.041 0.002 12.33 0.31 NICER
58817.80 4.08 1.00 0.046 0.002 12.09 0.28 NICER
58818.64 6.73 1.00 0.043 0.002 12.35 0.30 NICER
58819.22 4.72 0.90 0.044 0.002 12.20 0.27 NICER
58820.25 4.77 0.60 0.044 0.001 12.16 0.22 NICER
58821.80 3.38 1.00 0.046 0.003 12.00 0.31 NICER
58823.55 5.74 1.00 0.041 0.002 12.36 0.31 NICER
58824.19 5.80 2.00 0.044 0.003 12.24 0.32 NICER
58826.04 4.98 3.00 0.042 0.010 12.21 0.43 NICER
58830.01-58850.20 4.13 0.70 0.036 0.004 12.25 0.43 Swift
58835.62 4.16 0.00 0.037 0.001 12.36 0.24 NICER
58836.59 6.14 4.00 0.036 0.005 12.49 0.42 NICER
58837.49 5.79 2.00 0.036 0.020 12.47 0.43 NICER
58838.40 2.43 2.00 0.042 0.004 12.05 0.41 NICER
58839.12 6.17 3.00 0.035 0.004 12.54 0.43 NICER
58840.52 6.42 4.00 0.035 0.005 12.50 0.43 NICER
58841.56 5.57 6.00 0.035 0.008 12.35 0.42 NICER
58842.46 5.17 3.00 0.036 0.004 12.39 0.43 NICER
58843.36 2.54 2.00 0.033 0.007 12.25 0.43 NICER
58844.20 2.80 3.00 0.036 0.009 12.18 0.43 NICER
58845.43 4.60 3.00 0.036 0.005 12.34 0.39 NICER
58848.20 4.16 0.00 0.032 0.002 12.41 0.29 NICER
58849.58 4.16 0.00 0.033 0.005 12.17 0.45 NICER
58857.89 4.16 0.00 0.035 0.002 12.35 0.00 NICER
58865.43 5.70 4.00 0.033 0.005 12.53 0.43 NICER
58867.20 5.06 4.00 0.032 0.005 12.61 0.42 NICER
58872.79 3.24 3.00 0.038 0.006 12.05 0.42 NICER
58873.18 3.79 2.00 0.033 0.010 12.41 0.43 NICER
58879.25 4.25 4.00 0.035 0.010 12.30 0.43 NICER
58888.80 4.16 0.00 0.032 0.002 12.31 0.28 NICER
58899.15 4.16 0.00 0.033 0.002 12.46 0.29 NICER
58906.42 4.16 0.00 0.034 0.010 12.07 0.43 NICER
58913.22 4.16 0.00 0.034 0.002 12.25 0.29 NICER
58920.19 4.16 0.00 0.035 0.002 12.22 0.27 NICER
58934.02 4.16 0.00 0.030 0.002 12.54 0.33 NICER
58940.53 4.16 0.00 0.028 0.002 12.59 0.34 NICER

